Ray-transfer functions for camera simulation of 3D scenes with hidden lens design

Combining image sensor simulation tools (e.g., ISETCam) with physically based ray tracing (e.g., PBRT) offers possibilities for designing and evaluating novel imaging systems as well as for synthesizing physically accurate, labeled images for machine learning. One practical limitation has been simulating the optics precisely: Lens manufacturers generally prefer to keep lens design confidential. We present a pragmatic solution to this problem using a black box lens model in Zemax; such models provide necessary optical information while preserving the lens designer's intellectual property. First, we describe and provide software to construct a polynomial ray transfer function that characterizes how rays entering the lens at any position and angle subsequently exit the lens. We implement the ray-transfer calculation as a camera model in PBRT and confirm that the PBRT ray-transfer calculations match the Zemax lens calculations for edge spread functions and relative illumination.

==> fig/RTFvalidation/Line_Plot_3D/Line_Plot_3D.m <==
%%
% *This is an example of how to create a 3D plot in MATLAB&#174;* .
% 
% You can open this example in the <https://www.mathworks.com/products/matlab/live-editor.html 
% Live Editor> with MATLAB version 2016a or higher.
%
% Read about the <http://www.mathworks.com/help/matlab/ref/plot3.html |plot3|> function in the MATLAB documentation.
% For more examples, go to <http://www.mathworks.com/discovery/gallery.html MATLAB Plot Gallery>
%
% Copyright 2012-2018 The MathWorks, Inc.

% Load the spectra data
load spectraData masscharge time spectra

% Create the 3D plot
figure
plot3(masscharge, time, spectra)
box on

% Set the viewing angle and the axis limits
view(26, 42)
axis([500 900 0 22 0 4e8])

% Add title and axis labels
xlabel('Mass/Charge (M/Z)')
ylabel('Time')
zlabel('Ion Spectra')
title('Extracted Spectra Subset')

